Comparing Generative Chatbots Based on Process Requirements

Business processes are commonly represented by modelling languages, such as Event-driven Process Chain (EPC), Yet Another Workflow Language (YAWL), and the most popular standard notation for modelling business processes, the Business Process Model and Notation (BPMN). Most recently, chatbots, programs that allow users to interact with a machine using natural language, have been increasingly used for business process execution support. A recent category of chatbots worth mentioning is generative-based chatbots, powered by Large Language Models (LLMs) such as OpenAI's Generative Pre-Trained Transformer (GPT) model and Google's Pathways Language Model (PaLM), which are trained on billions of parameters and support conversational intelligence. However, it is not clear whether generative-based chatbots are able to understand and meet the requirements of constructs such as those provided by BPMN for process execution support. This paper presents a case study to compare the performance of prominent generative models, GPT and PaLM, in the context of process execution support. The research sheds light into the challenging problem of using conversational approaches supported by generative chatbots as a means to understand process-aware modelling notations and support users to execute their tasks.

==> code/codev1.java <==
@Override
public double[] getOutput(double[] input) {
    // Input variables
    double lightingSensor = this.getLightingSensor();
    double motionSensor = this.getMotionSensor();
    double wirelessReceiver = (this.getPreviousListeningDecision() == 1.0) ? this.getWirelessReceiver() : 0.0;  // If not listening, ignore the value.
    // Decision variables
    double lightDecision = 0.0;  // By default, we keep it off
    double wirelessTransmit = 0.0;  // By default, we don't transmit anything
    double listeningDecision = 1.0;  // By default, we always listen to the surrounding posts
    // If it's day, we keep the light off
    if (lightingSensor == 1.0) {
        lightDecision = 0.0;
    } else {
        // If we detect movement
        if (motionSensor == 1.0) {
            lightDecision = 1.0;
            wirelessTransmit = 1.0;  // We alert the surrounding posts about the detected movement
        }
        // If the neighboring post detected movement and we are listening
        else if (wirelessReceiver > 0.0) {
            lightDecision = 0.5;  // We partially light up to prepare the path
        }
    }
    // Action decisions
    this.setLightDecision(lightDecision);
    this.setWirelessTransmitter(wirelessTransmit);
    this.setListeningDecision(listeningDecision);
    return this.actuador;
}

==> code/codev2.java <==
@Override
public double[] getOutput(double[] input) {
   /*...*/
    double lightDecision = 0.0;
    double wirelessTransmit = 0.0;
    double listeningDecision = 1.0;  // Always listening to optimize the person's path
    // If motion is detected
    if (motionSensor == 1.0) {
        lightDecision = 1.0;  // Turn on fully for the passerby
        wirelessTransmit = 1.0;  // Notify the nearby posts to prepare the path
    // If a neighboring post reports movement
    } else if (wirelessReceiver == 1.0) {
        lightDecision = 0.5;  // Partially light up to anticipate the passerby's arrival
    // Energy saving without compromising safety
    } else if (lightingSensor == 0.0) {
        lightDecision = 0.5;  // Keep partially lit if it's too dark, to ensure some level of safety
    }
    /*...*/
    return this.actuador;
}


==> code/codev3.java <==
@Override
    public double[] getOutput(double[] input) {
        /*...*/
        if (motionSensor == 1.0) {
            lightDecision = 1.0;
            if (this.getPreviousListeningDecision() != 1.0) {
                wirelessTransmit = 1.0; // Transmit motion detection once
                listeningDecision = 0.0; // No need to listen when we already detect motion
            }
        } else if (wirelessReceiver == 1.0) {
            lightDecision = 0.5;
            if (this.getPreviousListeningDecision() != 1.0) {
                wirelessTransmit = 0.5; // Inform neighbors about anticipatory lighting
            }
        } else if (lightingSensor == 0.0) {
            lightDecision = 0.5;
        }
        /*...*/
        return this.actuador;
    }

